Improving Planet Detection with Disk Modeling: Keck/NIRC2 Imaging of the HD 34282 Single-armed Protoplanetary Disk

Formed in protoplanetary disks around young stars, giant planets can leave observational features such as spirals and gaps in their natal disks through planet-disk interactions. Although such features can indicate the existence of giant planets, protoplanetary disk signals can overwhelm the innate luminosity of planets. Therefore, in order to image planets that are embedded in disks, it is necessary to remove the contamination from the disks to reveal the planets possibly hiding within their natal environments. We observe and directly model the detected disk in the Keck/NIRC2 vortex coronagraph $L'$-band observations of the single-armed protoplanetary disk around HD 34282. Despite a non-detection of companions for HD 34282, this direct disk modeling improves planet detection sensitivity by up to a factor of 2 in flux ratio and ${\sim}10 M_{\rm Jupiter}$ in mass. This suggests that performing disk modeling can improve directly imaged planet detection limits in systems with visible scattered light disks, and can help to better constrain the occurrence rates of self-luminous planets in these systems.

==> anc/ReadMe_Figure1.txt <==
================================================================================
Title: Improving Planet Detection with Disk Modeling: Keck/NIRC2 Imaging of the 
    HD 34282 Single-armed Protoplanetary Disk
Authors: Quiroz J., Wallack, N. L., Ren B., Dong R., Xuan J. W., Mawet D., 
    Millar-Blanchaer M. A., Ruane, G.
================================================================================
Description of contents: Data files for NIRC2 L'-band images in FITS format in 
    Figure 1 of the accepted version of the manuscript listed above.

    HD34282_NIRC2_fig1a.fits		md5: 3ee266a40dce0b13ed1dfdb8d336fcac
    HD34282_NIRC2_residual_fig1f.fits	md5: 4c4871b625eb5bd220b08a8d2e350d36

System requirements: 

Additional comments: 
    Note (1): The star is positioned at the center of the arrays.
    Note (2): The pixel scale is the default NIRC2 pixel size (9.942 mas) in the
	FITS files.
================================================================================
(End)                                       Bin Ren [Caltech, USA]   24-Nov-2021

